Tao: Re-Thinking DL-based Microarchitecture Simulation

Microarchitecture simulators are indispensable tools for microarchitecture designers to validate, estimate, and optimize new hardware that meets specific design requirements. While the quest for a fast, accurate and detailed microarchitecture simulation has been ongoing for decades, existing simulators excel and fall short at different aspects: (i) Although execution-driven simulation is accurate and detailed, it is extremely slow and requires expert-level experience to design. (ii) Trace-driven simulation reuses the execution traces in pursuit of fast simulation but faces accuracy concerns and fails to achieve significant speedup. (iii) Emerging deep learning (DL)-based simulations are remarkably fast and have acceptable accuracy but fail to provide adequate low-level microarchitectural performance metrics crucial for microarchitectural bottleneck analysis. Additionally, they introduce substantial overheads from trace regeneration and model re-training when simulating a new microarchitecture. Re-thinking the advantages and limitations of the aforementioned simulation paradigms, this paper introduces TAO that redesigns the DL-based simulation with three primary contributions: First, we propose a new training dataset design such that the subsequent simulation only needs functional trace as inputs, which can be rapidly generated and reused across microarchitectures. Second, we redesign the input features and the DL model using self-attention to support predicting various performance metrics. Third, we propose techniques to train a microarchitecture agnostic embedding layer that enables fast transfer learning between different microarchitectural configurations and reduces the re-training overhead of conventional DL-based simulators. Our extensive evaluation shows TAO can reduce the overall training and simulation time by 18.06x over the state-of-the-art DL-based endeavors.

==> Figures/evaluations/ablation-branch.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'

c1='#D9447C' #dark pink
c2='#FDC660' #plain orange
c3='#96327C'    #purple
c4='#F78F92' #light pink


colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(5, 1.7),ylim=[5,8],logy=False,color=colors, rot=0,linewidth=0.5, edgecolor='black', legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Branch \n MPKI (\%)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('Microarchitecture designs')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.9,1.25),handletextpad=0.2,borderpad=0.1)
fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.1,handlelength=1,columnspacing=1,bbox_to_anchor=(0.5,1.07),handletextpad=0.3,borderpad=0.1)
# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/ablation-context.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange


c1='#D9447C' #dark pink
c2='#FDC660' #plain orange
c3='#96327C'    #purple
c4='#F78F92' #light pink

colors= [c1,c2,c3,c4]


# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(5, 1.5),ylim=[5,8],logy=False,color=colors, rot=0,linewidth=0.5, edgecolor='black', legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Simulation \n error (\%)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel(' Microarchitecture designs')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.7,1.24),handletextpad=0.2,borderpad=0.1)
fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.1,handlelength=1,columnspacing=1,bbox_to_anchor=(0.5,1.08),handletextpad=0.3,borderpad=0.1)
# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/ablation-embd.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "ablation-embd"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'

c1='#D9447C' #dark pink
c2='#FDC660' #plain orange
c3='#96327C'    #purple
c4='#F78F92' #light pink


colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',ylim=[4,8],figsize=(5, 1.5),logy=False,color=colors, rot=0,linewidth=0.5, edgecolor='black', legend=False)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('')
fig.set_ylabel('Simulation \n Error (\%)')
# fig.set_xticklabels([0,128,256,512,1024])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('Embedding size')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=2,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(1.01,1.40),handletextpad=0.2,borderpad=0.1)
# fig.legend(loc='upper right',ncol=2,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,handletextpad=0.2,borderpad=0.1)
# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/ablation-memq.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'


c1='#D9447C' #dark pink
c2='#FDC660' #plain orange
c3='#96327C'    #purple
c4='#F78F92' #light pink

colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(5, 1.7),ylim=[3,6],logy=False,color=colors, rot=0,linewidth=0.5, edgecolor='black', legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('L1 Dcache \n MPKI (\%)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel(' Microarchitecture designs')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.1,handlelength=1,columnspacing=1,bbox_to_anchor=(0.5,1.07),handletextpad=0.3,borderpad=0.1)

# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/ablation-model.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'

c1='#D9447C' #dark pink
c2='#FDC660' #plain orange
c3='#96327C'    #purple
c4='#F78F92' #light pink



colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(5, 1.5),ylim=[4,9],logy=False,color=colors, rot=0,linewidth=0.5, edgecolor='black', legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Simulation \n error (\%)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('Models')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.7,1.24),handletextpad=0.2,borderpad=0.1)

# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/dse-branch.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "dse-branch"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'


c1='#D9447C' #dark pink
c2='#FDC660' #plain orange
c3='#96327C'    #purple
c4='#F78F92' #light pink

colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(5, 1.7),logy=False,color=colors, rot=0,linewidth=0.5,edgecolor='black', legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('')
fig.set_ylabel('MPKI')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('Branch predictors')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=2,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(1.01,1.40),handletextpad=0.2,borderpad=0.1)
fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.1,handlelength=1,columnspacing=1,bbox_to_anchor=(0.5,1.07),handletextpad=0.3,borderpad=0.1)
# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/dse-pipeline.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "dse-pipeline"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'


c1='#D9447C' #dark pink
c2='#FDC660' #plain orange
c3='#96327C'    #purple
c4='#F78F92' #light pink

colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
# fig=df.plot(kind='bar',figsize=(7, 1.5),logy=False, ylim=[0.8,1.8] ,color=colors, rot=0,linewidth=1, legend=True)
fig=df.plot(kind='bar',figsize=(5, 1.7),logy=False,color=colors, rot=0,linewidth=0.5,edgecolor='black', legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('')
fig.set_ylabel('MPKI')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('L1 Dcache size')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.1,handlelength=1,columnspacing=1,bbox_to_anchor=(0.5,1.07),handletextpad=0.3,borderpad=0.1)

# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/model-heads.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "model-heads"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'


colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(5, 1.5),logy=False,color=colors, rot=0,linewidth=1, legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('')
fig.set_ylabel('Error (\%)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('\ Configurations')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='upper right',ncol=3,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(1.01,1.24),handletextpad=0.2,borderpad=0.1)

# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/model-tl.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "model-tl"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'

c1='#D9447C' #dark pink
c2='#FDC660' #plain orange
c3='#96327C'    #purple
c4='#F78F92' #light pink

c1='#D9447C' #dark pink
c2='#291138' #dark blue
#  Hex code for green color
c3= '#00DFA2' #green
c4 = 'blue' #
colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='line',ylim=[4,70],figsize=(10, 1.7),logy=True,color=colors, rot=0,linewidth=1.5, legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Test \n error (\%)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basey=2)
fig.set_xlabel('\# Epochs')
# fig.yaxis.set_minor_formatter(plt.ticker.ScalarFormatter())
# fig.ticklabel_format(style='plain', axis='y')




#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.3,handlelength=1.2,columnspacing=1,bbox_to_anchor=(0.5,1.08),handletextpad=0.3,borderpad=0.1)
# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/evaluations/model-train-count.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'

c1='#D9447C' #dark pink
c2='#FDC660' #plain orange
c3='#96327C'    #purple
c4='#F78F92' #light pink

colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(10, 1.7),ylim=[5,12],logy=False,color=colors, rot=0,linewidth=0.5, edgecolor='black', legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Simulation \n error (\%)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('\# Configurations')
fig.axhline(y = 6.34, color = 'b', linestyle = '--', label= 'Mahalanobis distance') 
fig.axhline(y = 7.4, color = 'g', linestyle = '-',label='Euclidean distance') 



# fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(1,1.24),handletextpad=0.2,borderpad=0.1)
fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.3,handlelength=1.2,columnspacing=1,bbox_to_anchor=(0.5,1.08),handletextpad=0.3,borderpad=0.1)
# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/multi-metric-accuracy.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "multi-metric-accuracy"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'


colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(7, 1.5),logy=False,color=colors, rot=45,linewidth=1, legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('')
fig.set_ylabel('Error (\%)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
# fig.set_xlabel('\# Configurations')
fig.set_xlabel('\ Microarchitecture-Benchmark')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='upper right',ncol=3,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(1.01,1.40),handletextpad=0.2,borderpad=0.1)

# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/multi-metric-metrics.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "multi-metric-metrics"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'


colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(7, 1.5),ylim=[0,12],logy=False,color=colors, rot=45,linewidth=1, legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
# fig.set_ylabel('')
fig.set_ylabel('Prediction \n Error (\%)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
# fig.set_xlabel('\# Configurations')
fig.set_xlabel('\ Microarchitecture-Benchmark')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.8,1.24),handletextpad=0.2,borderpad=0.1)

# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/phase/bmis.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=16)

# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'

c1='#D9447C' #dark pink
c2='#291138' #dark blue

colors= [c1,c2,c3,c4]
names= ['605-bmis','621-bmis','507-bmis','523-bmis']
for name in names:  
    # print(each)  
    df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
    fig=df.plot(kind='line',figsize=(4, 1.7),logy=False,color=colors, rot=0,linewidth=2, legend=True)
    if name=='507-bmis':
        fig.set_ylim(0,1)
    fig.set_ylabel('Branch MPKI')
    fig.tick_params(axis="y",direction="in")
    fig.tick_params(axis="x",direction="in")
    fig.set_xlabel('Million instructions')
    fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.9,columnspacing=0.9,bbox_to_anchor=(0.5,1.1),handletextpad=0.3,borderpad=0.1)
    figure = fig.get_figure()
    pdf_name = name+'.pdf'
    figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
    os.system(f"pdfcrop {pdf_name} {pdf_name}")


 

==> Figures/evaluations/phase/cpi.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=16)

# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'

c1='#D9447C' #dark pink
c2='#291138' #dark blue

colors= [c1,c2,c3,c4]
names= ['605-cpi','621-cpi','507-cpi','523-cpi']
for name in names:  
    # print(each)  
    df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
    fig=df.plot(kind='line',figsize=(4, 1.7),logy=False,color=colors, rot=0,linewidth=2, legend=True)
    fig.set_ylabel('CPI')
    fig.tick_params(axis="y",direction="in")
    fig.tick_params(axis="x",direction="in")
    fig.set_xlabel('Million instructions')
    fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.9,columnspacing=0.9,bbox_to_anchor=(0.5,1.1),handletextpad=0.3,borderpad=0.1)
    figure = fig.get_figure()
    pdf_name = name+'.pdf'
    figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
    os.system(f"pdfcrop {pdf_name} {pdf_name}")


 

==> Figures/evaluations/phase/l1mis.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=16)

# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'

c1='#D9447C' #dark pink
c2='#291138' #dark blue

colors= [c1,c2,c3,c4]
names= ['605-l1','621-l1','507-l1','523-l1']
for name in names:  
    # print(each)  
    df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
    fig=df.plot(kind='line',figsize=(4, 1.7),logy=False,color=colors, rot=0,linewidth=2, legend=True)
    fig.set_ylabel('L1 MPKI')
    fig.tick_params(axis="y",direction="in")
    fig.tick_params(axis="x",direction="in")
    # fig.set_xlabel('Instructions')
    fig.set_xlabel('Million instructions')
    fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.9,columnspacing=0.9,bbox_to_anchor=(0.5,1.1),handletextpad=0.3,borderpad=0.1)
    figure = fig.get_figure()
    pdf_name = name+'.pdf'
    figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
    os.system(f"pdfcrop {pdf_name} {pdf_name}")


 

==> Figures/evaluations/pred-comp.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "pred-comp"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'


colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='barh',figsize=(4, 1),xlim=[200,1000],logy=False,color=colors, rot=0,linewidth=1, legend=False)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_xlabel('')
fig.set_ylabel('')
# fig.set_xticklabels([0,128,256,512,1024])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('Latency (us)')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=2,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(1.01,1.40),handletextpad=0.2,borderpad=0.1)
# fig.legend(loc='upper right',ncol=2,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,handletextpad=0.2,borderpad=0.1)
# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/sota-accuracy.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "sota-accuracy"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange


c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'



c1='#D9447C' #dark pink
c2='#FDC660' #plain orange

colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']






# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(10, 1.7),ylim=[0,12],logy=False,color=colors, rot=0,linewidth=0.5,edgecolor='black', legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Simulation \n error (\%)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('\ Microarchitecture-Benchmark')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.7,1.24),handletextpad=0.2,borderpad=0.1)
fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.2,handlelength=1,columnspacing=1,bbox_to_anchor=(0.5,1.07),handletextpad=0.3,borderpad=0.1)
# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/sota-trace.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import os
name= "sota-trace"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c1,c6,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df['SimNet'].plot(kind='line',figsize=(4, 1.5),logy=True,color=colors, rot=0,linewidth=1, legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.axhline(y = 2, color = 'b', linestyle = '-',label='ReMLSim') 
# plt.arrow(0.5, 1, 0, 1, width=0.01)
plt.annotate('707x Speedup', xy=(0.6, 0.48), xycoords='axes fraction',fontsize=12,color='red')
plt.annotate('2 sec', xy=(0.5, 0.08), xycoords='axes fraction',fontsize=12)
# plt.annotate(s='', xy=(1,1), xytext=(0,0), arrowprops=dict(arrowstyle='<->'))
fig.set_ylabel('Trace time (sec)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('\# Configurations')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(1.01,1.10),handletextpad=0.2,borderpad=0.1)

# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/evaluations/sota-train.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import os, sys
# name= "sota-train"
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'


colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='line',figsize=(4, 1.5),logy=True,color=colors, rot=0,linewidth=1, legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
plt.annotate('2.8x Speedup', xy=(0.6, 0.58), xycoords='axes fraction',fontsize=12,color='red')
plt.annotate('45x Speedup', xy=(0.6, 0.20), xycoords='axes fraction',fontsize=12,color='red')
fig.set_ylabel('Training time \n(hours)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('\# Configurations')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(1.01,1.24),handletextpad=0.2,borderpad=0.1)

# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/evaluations/trace-accuracy.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'


colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(7, 1.5),ylim=[3,10],logy=False,color=colors, rot=45,linewidth=1, legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Simulation \n error (\%)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
# fig.set_xlabel('\# Configurations')
fig.set_xlabel('Benchmark-Microarchitecture')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.7,1.24),handletextpad=0.2,borderpad=0.1)

# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/trace-instructions.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c2='#D9447C' #dark pink
c1='#FDC660' #plain orange
c3='green'
# c1= '#FF8080'
# c2='#FFCF96'
# c3='#00DFA2'
# c4='#CDFAD5'


colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',stacked=True,figsize=(10, 1.7),logy=False,color=colors, rot=0,linewidth=0.5,edgecolor='black', legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Instruction \n ratio (\%)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('\ Microarchitecture-Benchmark')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.7,1.22),handletextpad=0.2,borderpad=0.1)
fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.2,handlelength=1,columnspacing=1,bbox_to_anchor=(0.5,1.08),handletextpad=0.3,borderpad=0.1)
# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/evaluations/trace-throughput.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os,sys
name =os.path.basename(sys.argv[0]).split('.')[0]
print(name)
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
# colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']

c1='#F78F92' #light pink
c2='#D9447C' #dark pink
c3='#96327C'    #purple
c4='#291138' #dark blue
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange

c1= '#FF8080'
c2='#FFCF96'
c3='#00DFA2'
c4='#CDFAD5'

c1='#D9447C' #dark pink
c2='#FDC660' #plain orange

colors= [c1,c2,c3,c4]

new_names=[ 
'bssn',
'lbm',
'wrf',
'mcf',
'imag',
'roms',
'deep',
'xala',
'x264',
'blen',
'cam4',
'nab',
'exch',
'foto',
'spei',
'xz',
'spef'
]

old = [ '507.cactuBSSN_r', '519.lbm_r', '521.wrf_r','505.mcf_r','538.imagick_r','554.roms_r', '531.deepsjeng_r',
'523.xalancbmk_r', '525.x264_r', '526.blender_r', '527.cam4_r', '544.nab_r', '548.exchange2_r', '549.fotonik3d_r', '999.specrand_ir',
'557.xz_r', '997.specrand_fr']





# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
# for name in new_labels:
#     print(name)
fig=df.plot(kind='bar',figsize=(5, 1.7),ylim=[0,7],logy=False,color=colors, rot=90,linewidth=0.5, edgecolor='black', legend=True)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Trace \n throughput (MIPS)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_yticks([10,20,30,40])
# fig.set_xticks(range(7))
#fig.set_xticklabels(list(df.index.values),rotation=0)
# print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('Microarchitecture-Benchmark')




# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.05,handlelength=0.9,columnspacing=0.9,bbox_to_anchor=(0.8,1.22),handletextpad=0.3,borderpad=0.1)
fig.legend(loc='center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.2,handlelength=1,columnspacing=1,bbox_to_anchor=(0.5,1.08),handletextpad=0.3,borderpad=0.1)
# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight',transparent=True)
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)

 

==> Figures/type_error.py <==

import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "type_error"
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv(name+'.tsv',index_col=None,sep='\t')
colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']
df=df.T
# import ipdb;ipdb.set_trace()

c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c6,c2,c5,c1,c3]



# import ipdb;ipdb.set_trace()
# df['name']= new_labels
# df.set_index('name',inplace=True)
# df.sort_index(inplace=True)
z= df


fig=z.plot(kind='bar',figsize=(5, 1),logy=False,color=c1,ylim=[0,70], rot=0,linewidth=1.2, legend=False)
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel(' Prediction \n error (\%) ')
fig.set_xlabel('Type of instructions')
#fig.set_ylabel('Sampling time (s)')
fig.set_yticks([0,20,40,60])
# fig.bar_label(df.index.values)
# fig.set_xticklabels(list(df.index.values),rotation=0)
print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight')
os.system(f"pdfcrop {pdf_name} {pdf_name}")

# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)


